Beyond Prior Limits: Addressing Distribution Misalignment in Particle Filtering

Particle filtering is a Bayesian inference method and a fundamental tool in state estimation for dynamic systems, but its effectiveness is often limited by the constraints of the initial prior distribution, a phenomenon we define as the Prior Boundary Phenomenon. This challenge arises when target states lie outside the prior's support, rendering traditional particle filtering methods inadequate for accurate estimation. Although techniques like unbounded priors and larger particle sets have been proposed, they remain computationally prohibitive and lack adaptability in dynamic scenarios. To systematically overcome these limitations, we propose the Diffusion-Enhanced Particle Filtering Framework, which introduces three key innovations: adaptive diffusion through exploratory particles, entropy-driven regularisation to prevent weight collapse, and kernel-based perturbations for dynamic support expansion. These mechanisms collectively enable particle filtering to explore beyond prior boundaries, ensuring robust state estimation for out-of-boundary targets. Theoretical analysis and extensive experiments validate framework's effectiveness, indicating significant improvements in success rates and estimation accuracy across high-dimensional and non-convex scenarios.

==> img/plotmcmc.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.patches as mpatches  # 用于自定义图例项
from matplotlib.ticker import MaxNLocator

np.random.seed(123)


# 定义辅助函数
def ESS(weights):
    """Calculate the Effective Sample Size (ESS) from weights."""
    sumw2 = np.sum(weights ** 2)
    return 1 / sumw2


def resampling_index(weights):
    """Systematic resampling implementation."""
    N = len(weights)
    positions = (np.arange(N) + np.random.uniform(0, 1)) / N
    cumulative_sum = np.cumsum(weights)
    indices = np.zeros(N, dtype=int)
    i, j = 0, 0
    while i < N:
        if positions[i] < cumulative_sum[j]:
            indices[i] = j
            i += 1
        else:
            j += 1
    return weights[indices], indices


def add_exploration_particles(State, weights, exploration_ratio=0.1, bounds=[(0, 10), (0, 10)]):
    """
    Add exploration particles to enhance diversity.
    """
    dim, N = State.shape
    num_exploration = int(N * exploration_ratio)

    # Randomly generate exploration particles
    exploration_particles = np.array([
        np.random.uniform(low, high, num_exploration)
        for low, high in bounds
    ])

    # Merge exploration particles with current particles
    new_State = np.hstack((State, exploration_particles))

    # Initialize exploration particles' weights
    exploration_weights = np.ones(num_exploration) * (1e-3 / num_exploration)
    new_weights = np.hstack((weights * (1 - 1e-3), exploration_weights))

    # Normalize weights
    new_weights /= np.sum(new_weights)

    return new_State, new_weights


def entropy_regularization(weights, beta=0.01):
    """Apply entropy regularization to weights."""
    entropy = -np.sum(weights * np.log(weights + 1e-6))
    weights += beta * entropy
    return weights / np.sum(weights)


def likelihood_2D(particles, target=np.array([7, 3]), sigma=1.0):
    """Likelihood function for 2D particles."""
    distances = np.sqrt(((particles - target) ** 2).sum(axis=1))
    return np.exp(-0.5 * (distances / sigma) ** 2)


def likelihood_1D(particles, target=7, sigma=1.0):
    """Likelihood function for 1D particles."""
    distances = np.abs(particles - target)
    return np.exp(-0.5 * (distances / sigma) ** 2)


def mcmcPF(particles, weights, likelihood_func, goal, bounds, exploration_ratio=0.1):
    """
    Perform the MCMC Particle Filter with enhancements.
    """
    N = len(weights)
    dimensions = particles.shape[0]  # 1D or 2D

    # Update weights based on likelihood
    likelihood_values = likelihood_func(particles.T, goal).flatten()
    weights *= likelihood_values
    weights /= np.sum(weights)

    # Check effective sample size (ESS)
    ess = ESS(weights)
    if ess < 0.5 * N:
        # Resample particles
        weights, indices = resampling_index(weights)
        particles = particles[:, indices]

        # Add exploration particles
        particles, weights = add_exploration_particles(particles, weights, exploration_ratio, bounds)

        # Regularize weights with entropy
        weights = entropy_regularization(weights, beta=0.1)

    return particles, weights


# ---- 1D 和 2D 粒子分布初始化 ----
num_particles = 100
num_iterations = 15
goal_2D = np.array([7, 7])
goal_1D = 7

particles_2D = np.random.uniform(0, 5, size=(2, num_particles))
weights_2D = np.ones(num_particles) / num_particles

particles_1D = np.random.uniform(0, 5, size=(1, num_particles))
weights_1D = np.ones(num_particles) / num_particles

# 创建图形
fig = plt.figure(figsize=(14, 8))

# ---- 子图2: 1D 粒子分布 ----
ax1 = fig.add_subplot(121)
colors_1D = plt.cm.viridis(np.linspace(1, 0, num_iterations))  # 颜色映射从浅到深

for k in range(num_iterations):
    # 使用 MCMC-PF 更新粒子分布
    particles_1D, weights_1D = mcmcPF(
        particles_1D, weights_1D,
        likelihood_func=likelihood_1D, goal=goal_1D,
        bounds=[(0, 8)]
    )
    ax1.scatter(particles_1D[0, :], np.full_like(particles_1D[0, :], k), color=colors_1D[k], alpha=0.6)

# 添加目标点
estimated_state_1D = np.average(particles_1D, axis=1, weights=weights_1D)
ax1.axvline(x=estimated_state_1D[0], color='black', linestyle='--', linewidth=4, label='Estimated State')

ax1.axvline(x=goal_1D, color='red', linestyle='--', linewidth=4, label='Goal')
ax1.fill_betweenx(y=[-1, num_iterations], x1=0, x2=5, color='gray', alpha=0.3, label='Prior distribution area')
# 设置标题和坐标轴
ax1.set_xlabel("$\Theta$", fontsize=20, fontweight='bold')
ax1.set_ylabel("Iteration", fontsize=24, fontweight='bold')
ax1.set_title("1D Particle Distribution", fontsize=24, fontweight='bold')
ax1.tick_params(axis='both', which='major', labelsize=20)

# Calculate the weighted mean of the particles

# ---- 子图1: 2D 粒子分布 ----
ax2 = fig.add_subplot(122, projection='3d')
colors_2D = plt.cm.viridis(np.linspace(1, 0, num_iterations))  # 颜色映射从浅到深

for k in range(num_iterations):
    # 使用 MCMC-PF 更新粒子分布
    particles_2D, weights_2D = mcmcPF(
        particles_2D, weights_2D,
        likelihood_func=likelihood_2D, goal=goal_2D,
        bounds=[(0, 8), (0, 8)]
    )
    ax2.scatter(particles_2D[0, :], particles_2D[1, :], zs=k, s=20, alpha=0.7, color=colors_2D[k])

estimated_state_2D = np.average(particles_2D, axis=1, weights=weights_2D)
# 添加目标点
ax2.scatter(*estimated_state_2D, zs=num_iterations, color='black', s=100, label='Estimated State')

ax2.scatter(*goal_2D, zs=num_iterations, color='red', s=100, label='Goal')



ax2.set_xlim(0, 8)
ax2.set_ylim(8, 0)

# Add projections of the goal point on axes
ax2.scatter(0, goal_2D[1], zs=num_iterations, color='blue', s=80, label='Projection on Y-axis')
ax2.plot([goal_2D[0], 0], [goal_2D[1], goal_2D[1]], [num_iterations, num_iterations], linestyle='--', color='blue',
         linewidth=4)
ax2.scatter(goal_2D[0], 0, zs=num_iterations, color='blue', s=80, label='Projection on X-axis')
ax2.plot([goal_2D[0], goal_2D[0]], [goal_2D[1], 0], [num_iterations, num_iterations], linestyle='--', color='blue',
         linewidth=4)

ax2.scatter(0, estimated_state_2D[1], zs=num_iterations, color='blue', s=80, label='Projection on Y-axis')
ax2.plot([estimated_state_2D[0], 0], [estimated_state_2D[1], estimated_state_2D[1]], [num_iterations, num_iterations],
         linestyle='--', color='blue', linewidth=4)
ax2.scatter(estimated_state_2D[0], 0, zs=num_iterations, color='blue', s=80, label='Projection on X-axis')
ax2.plot([estimated_state_2D[0], estimated_state_2D[0]], [estimated_state_2D[1], 0], [num_iterations, num_iterations],
         linestyle='--', color='blue', linewidth=4)

# 添加 x=5 的平面
y_plane = np.linspace(0, 8, 10)  # y 范围
z_plane = np.linspace(0, num_iterations, 10)  # z 范围
Y, Z = np.meshgrid(y_plane, z_plane)  # 创建网格
X = np.full_like(Y, 5)  # x=5 的平面
ax2.plot_surface(X, Y, Z, color='gray', alpha=0.4)

# 反转 x 和 y 轴
ax2.invert_xaxis()
ax2.invert_yaxis()

# 设置标题和坐标轴
ax2.set_xlabel("$\Theta_1$", fontsize=20, fontweight='bold')
ax2.set_ylabel("$\Theta_2$", fontsize=20, fontweight='bold')
ax2.set_zlabel("Iteration", fontsize=24, fontweight='bold')
ax2.set_title("2D Particle Distribution", fontsize=24, fontweight='bold')
ax2.tick_params(axis='both', which='major', labelsize=18)

ax2.xaxis.set_major_locator(MaxNLocator(integer=True))
ax2.yaxis.set_major_locator(MaxNLocator(integer=True))
ax2.zaxis.set_major_locator(MaxNLocator(integer=True))

# 调整布局并显示
legend_elements = [
    mpatches.Patch(color='gray', alpha=0.4, label='Prior area'),
    mpatches.Patch(color='red', label='Goal'),
    mpatches.Patch(color='black', label='Belief State'),
    mpatches.Patch(color='blue', label='Projection on X/Y-Plane'),
]

fig.legend(handles=legend_elements, loc='upper center', bbox_to_anchor=(0.5, 0.1), fontsize=24, ncol=5)

# Adjust layout for space
fig.subplots_adjust(left=0.05, right=0.95, top=0.95, bottom=0.15)
plt.tight_layout(rect=[0, 0.05, 1, 0.95])  # Make space for the global legend
plt.savefig('1Dand2D_mcmc.png')  # Save the image
plt.show()

